The commuting scheme of $\mathfrak{g}_2$ and a degree formula for commuting schemes

Over a field of characteristic zero, we show that the commuting scheme of the exceptional Lie algebra $\mathfrak{g}_2$ is Cohen-Macaulay and normal (in particular, reduced). We determine its Hilbert series, show that it has degree $1825$ and is not Gorenstein, and determine an explicit linear system of parameters. A crucial ingredient of (one of) our proofs is a root theoretic formula for the degree of the commuting scheme of any reductive Lie algebra whose Borel subalgebra has a complete-intersection commuting scheme, which includes all classical Lie algebras of small rank as well as $E_6$ and $G_2$. Finally, we give a criterion that implies Cohen-Macaulayness and reducedness of the commuting scheme in any given positive characteristic and use it to show that the commuting scheme is Cohen-Macaulay and reduced for every prime $5\leq p\leq1000$. We also resolve the `bad' characteristic cases and show that the commuting scheme is reduced and Cohen-Macaulay over fields of characteristic $3$, and reduced but not Cohen-Macaulay over fields of characteristic $2$ where it has degree $438$.

==> degree_comp.py <==
import sys, time, math, argparse
from collections import deque

if sys.version_info < (3, 6):
    sys.exit("This script needs Python 3.6 or newer; run it with python3.")

import numpy as np

def simple_roots(typ, l):
    def e(i, n):
        v = [0] * n
        v[i] = 1
        return v
    if typ == 'A':
        n = l + 1
        return [[a - b for a, b in zip(e(i, n), e(i + 1, n))] for i in range(l)]
    if typ in 'BCD':
        S = [[a - b for a, b in zip(e(i, l), e(i + 1, l))] for i in range(l - 1)]
        if typ == 'B':
            S.append(e(l - 1, l))
        elif typ == 'C':
            S.append([2 * x for x in e(l - 1, l)])
        else:
            S.append([a + b for a, b in zip(e(l - 2, l), e(l - 1, l))])
        return S
    if typ == 'G':
        return [[1, -1, 0], [-2, 1, 1]]
    if typ == 'F':
        return [[0, 2, -2, 0], [0, 0, 2, -2], [0, 0, 0, 2], [1, -1, -1, -1]]
    if typ == 'E':
        a1 = [1, -1, -1, -1, -1, -1, -1, 1]
        a2 = [2, 2, 0, 0, 0, 0, 0, 0]
        a3 = [-2, 2, 0, 0, 0, 0, 0, 0]
        rest = []
        for k in range(5):                      # a4..a8 = e_{k+3} - e_{k+2}, scaled by 2
            v = [0] * 8
            v[k + 1], v[k + 2] = -2, 2
            rest.append(v)
        return ([a1, a2, a3] + rest)[:l]
    raise ValueError(typ)

WEYL_ORDER = {'A': lambda l: math.factorial(l + 1),
              'B': lambda l: 2 ** l * math.factorial(l),
              'C': lambda l: 2 ** l * math.factorial(l),
              'D': lambda l: 2 ** (l - 1) * math.factorial(l),
              'E': lambda l: {6: 51840, 7: 2903040, 8: 696729600}[l],
              'F': lambda l: 1152,
              'G': lambda l: 12}
NUM_ROOTS = {'A': lambda l: l * (l + 1), 'B': lambda l: 2 * l * l, 'C': lambda l: 2 * l * l,
             'D': lambda l: 2 * l * (l - 1), 'E': lambda l: {6: 72, 7: 126, 8: 240}[l],
             'F': lambda l: 48, 'G': lambda l: 12}
DIM_G = {'A': lambda l: l * (l + 2), 'B': lambda l: l * (2 * l + 1), 'C': lambda l: l * (2 * l + 1),
         'D': lambda l: l * (2 * l - 1), 'E': lambda l: {6: 78, 7: 133, 8: 248}[l],
         'F': lambda l: 52, 'G': lambda l: 14}
LIE = {'A': lambda l: ('sl', l + 1), 'B': lambda l: ('so', 2 * l + 1), 'C': lambda l: ('sp', 2 * l),
       'D': lambda l: ('so', 2 * l), 'E': lambda l: ('e', l), 'F': lambda l: ('f', 4), 'G': lambda l: ('g', 2)}

def dot(u, v):
    return sum(a * b for a, b in zip(u, v))

def reflect(v, alpha):
    num, den = 2 * dot(v, alpha), dot(alpha, alpha)
    assert num % den == 0
    c = num // den
    return tuple(x - c * a for x, a in zip(v, alpha))

def positive_roots(typ, l):
    S = [tuple(a) for a in simple_roots(typ, l)]
    roots = {}
    for i, a in enumerate(S):
        c = [0] * l
        c[i] = 1
        roots[a] = tuple(c)
    queue = deque(roots.items())
    while queue:
        v, c = queue.popleft()
        for i, a in enumerate(S):
            k = 2 * dot(v, a) // dot(a, a)
            w = tuple(x - k * y for x, y in zip(v, a))
            if w not in roots:
                cw = list(c)
                cw[i] -= k
                roots[w] = tuple(cw)
                queue.append((w, tuple(cw)))
    assert len(roots) == NUM_ROOTS[typ](l)
    pos = [r for r, c in roots.items() if all(x >= 0 for x in c)]
    assert 2 * len(pos) == len(roots)
    return pos, S

def weyl_orbit(lam, S):
    seen, queue = {tuple(lam)}, deque([tuple(lam)])
    while queue:
        v = queue.popleft()
        for a in S:
            w = reflect(v, a)
            if w not in seen:
                seen.add(w)
                queue.append(w)
    return list(seen)

def setup(typ, l):
    pos, S = positive_roots(typ, l)
    N = len(pos)
    lam = tuple(sum(r[i] for r in pos) for i in range(len(S[0])))        # 2 rho
    assert all(dot(r, lam) > 0 for r in pos)
    orbit = weyl_orbit(lam, S)
    assert len(orbit) == WEYL_ORDER[typ](l)
    D = 1
    for r in pos:
        D *= dot(r, lam)
    return pos, N, orbit, D

def is_prime(n):
    small = (2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37)
    if n < 2:
        return False
    for p in small:
        if n % p == 0:
            return n == p
    d, s = n - 1, 0
    while d % 2 == 0:
        d //= 2
        s += 1
    for a in small:
        x = pow(a, d, n)
        if x in (1, n - 1):
            continue
        for _ in range(s - 1):
            x = x * x % n
            if x == n - 1:
                break
        else:
            return False
    return True

def primes_below_2_30(k):
    ps, n = [], 2 ** 30 - 1
    while len(ps) < k:
        if is_prime(n):
            ps.append(n)
        n -= 2
    return ps

def crt(residues, primes):
    x, mod = 0, 1
    for r, p in zip(residues, primes):
        x += mod * ((r - x) * pow(mod % p, p - 2, p) % p)
        mod *= p
    return x

def crt_stable(residues, primes):
    full = crt(residues, primes)
    assert full == crt(residues[:-1], primes[:-1]), "CRT unstable: increase the number of primes"
    return full

# ----------------------------------------------------------------------------
# Method 1: orbit sum (any type)
# ----------------------------------------------------------------------------
def exact_orbit_degree(typ, l):
    """Pure Python integers; only sensible for small Weyl groups."""
    pos, N, orbit, D = setup(typ, l)
    total = 0
    for mu in orbit:
        avals = [dot(r, mu) for r in pos]
        sgn = -1 if sum(1 for a in avals if a < 0) % 2 else 1
        coeffs = [1] + [0] * N
        for a in avals:                                   # multiply by 2 - 3 a t + a^3 t^3
            a3 = a ** 3
            new = [0] * (N + 1)
            for k in range(N + 1):
                s = 2 * coeffs[k]
                if k >= 1:
                    s -= 3 * a * coeffs[k - 1]
                if k >= 3:
                    s += a3 * coeffs[k - 3]
                new[k] = s
            coeffs = new
        total += sgn * coeffs[N]
    num, den = (-1) ** N * total, len(orbit) * D
    assert num % den == 0, "the formula did not return an integer"
    return num // den

def orbit_sum_mod_p(A, sgn, N, p, chunk=20000):
    total = 0
    for start in range(0, A.shape[0], chunk):
        a = A[start:start + chunk] % p
        a3 = (a * a % p) * a % p
        m3a = (p - 3 * a % p) % p
        C = np.zeros((a.shape[0], N + 1), dtype=np.int64)
        C[:, 0] = 1
        for j in range(N):
            new = 2 * C
            new[:, 1:] += m3a[:, j:j + 1] * C[:, :-1]
            new[:, 3:] += a3[:, j:j + 1] * C[:, :-3]
            C = new % p
        total = (total + int(np.sum((C[:, N] * sgn[start:start + chunk]) % p) % p)) % p
    return total

def orbit_degree(typ, l, nprimes=7):
    pos, N, orbit, D = setup(typ, l)
    W = len(orbit)
    A = np.dot(np.array(orbit, dtype=np.int64), np.array(pos, dtype=np.int64).T)
    assert np.all(A != 0)
    sgn = np.where((A < 0).sum(axis=1) % 2 == 0, 1, -1).astype(np.int64)
    primes = primes_below_2_30(nprimes)
    residues = []
    for p in primes:
        s = orbit_sum_mod_p(A, sgn, N, p)
        den = (W * D * (-1) ** N) % p
        residues.append(s * pow(den, p - 2, p) % p)
    d = crt_stable(residues, primes)
    if W <= 5000:
        assert d == exact_orbit_degree(typ, l)
    return d

# ----------------------------------------------------------------------------
# Method 2: subset dynamic programme (type A)
# ----------------------------------------------------------------------------
def typeA_alt_values(n, primes, tvals):
    """Array (len(primes), len(tvals)): A(t) = sum_w eps(w) prod_{i<j} g(t(x_{w(i)}-x_{w(j)})) mod p
    at x = (0, 1, ..., n-1), for each prime and each sample value t."""
    L = len(primes) * len(tvals)
    mods = np.array([p for p in primes for _ in tvals], dtype=np.int64)
    ts = np.array([t % p for p in primes for t in tvals], dtype=np.int64)
    M = np.zeros((n, n, L), dtype=np.int64)              # M[a, b] = g(t (x_a - x_b)) mod p
    for a in range(n):
        for b in range(n):
            u = ts * ((a - b) % mods) % mods
            M[a, b] = (2 - 3 * u + (u * u % mods) * u) % mods
    inv2 = np.array([pow(2, p - 2, p) for p in primes for _ in tvals], dtype=np.int64)
    F = np.zeros((1 << n, L), dtype=np.int64)
    F[0] = 1
    popcount = [bin(m).count('1') for m in range(1 << n)]
    # DFS over subsets (element n-1 decided first, exclude before include): leaves arrive in
    # increasing bitmask order, so every F[T \ {b}] is ready when F[T] is formed.
    stack = [(0, 0, np.ones((n, L), dtype=np.int64))]    # (depth, mask, W = prod_{a in mask} M[a])
    while stack:
        depth, mask, W = stack.pop()
        if depth == n:
            if mask:
                bs = [b for b in range(n) if mask >> b & 1]
                prev = np.array([mask ^ (1 << b) for b in bs])
                signs = np.array([-1 if popcount[mask >> (b + 1)] % 2 else 1 for b in bs], dtype=np.int64)
                terms = F[prev] * (W[bs] * inv2 % mods) % mods       # prod over a in mask\{b}
                F[mask] = np.sum(terms * signs[:, None], axis=0) % mods
            continue
        e = n - 1 - depth
        stack.append((depth + 1, mask | (1 << e), W * M[e] % mods))
        stack.append((depth + 1, mask, W))
    return F[(1 << n) - 1].reshape(len(primes), len(tvals))


def typeA_dp_degree(l, nprimes=10):
    n = l + 1
    N = n * (n - 1) // 2
    tvals = list(range(1, 2 * N + 2))                    # A(t)/t^N has degree 2N: 2N+1 points
    primes = primes_below_2_30(nprimes)
    Dp = 1                                                # prod_{i<j} (x_j - x_i) = prod_{k<n} k!
    for k in range(1, n):
        Dp *= math.factorial(k)
    residues = []
    batch = max(1, 2000 // len(tvals))                    # primes per pass (memory ~ 2^n * batch * 2N * 8 B)
    for i in range(0, nprimes, batch):
        ps = primes[i:i + batch]
        vals = typeA_alt_values(n, ps, tvals)
        for p, row in zip(ps, vals):
            B = [int(v) * pow(pow(t, N, p), p - 2, p) % p for v, t in zip(row, tvals)]
            c = 0                                         # Lagrange interpolation of B at t = 0
            for j, tj in enumerate(tvals):
                num, den = 1, 1
                for k, tk in enumerate(tvals):
                    if k != j:
                        num = num * (-tk) % p
                        den = den * (tj - tk) % p
                c = (c + B[j] * num % p * pow(den, p - 2, p)) % p
            residues.append(c * pow(math.factorial(n) * Dp % p, p - 2, p) % p)
    return crt_stable(residues, primes)


def degree(typ, l):
    if typ == 'A':
        d = typeA_dp_degree(l)
        if l <= 7:
            assert d == orbit_degree(typ, l), "orbit sum and subset DP disagree"
        return d
    return orbit_degree(typ, l)

RANGE = [('A', l) for l in range(1, 16)] + [('B', l) for l in range(2, 7)] + [('C', l) for l in range(3, 7)] \
    + [('D', l) for l in range(4, 8)] + [('E', 6), ('G', 2)]


def write_tex(results, path):
    with open(path, 'w') as f:
        f.write("% needs \\usepackage{longtable,booktabs,seqsplit}\n")
        f.write("\\begingroup\\renewcommand{\\arraystretch}{1.25}\\setlength{\\tabcolsep}{5pt}\n")
        f.write("\\begin{longtable}{llrrr>{\\raggedright\\arraybackslash}p{4.9cm}}\n")
        f.write("\\caption{Degrees of commuting schemes.}\\label{tab:degrees}\\\\\n\\toprule\n")
        head = "$\\mathfrak g$ & type & $\\dim\\mathfrak g$ & $N$ & $|W|$ & $\\deg\\mathcal C(\\mathfrak g)$ \\\\\n\\midrule\n"
        f.write(head + "\\endfirsthead\n\\toprule\n" + head + "\\endhead\n\\bottomrule\n\\endlastfoot\n")
        last = None
        for typ, l, d in results:
            if last is not None and typ != last:
                f.write("\\midrule\n")
            last = typ
            name, idx = LIE[typ](l)
            f.write("$\\mathfrak{%s}_{%d}$ & $%s_{%d}$ & %d & %d & %d & \\seqsplit{%d} \\\\\n" % (
                name, idx, typ, l, DIM_G[typ](l), NUM_ROOTS[typ](l) // 2, WEYL_ORDER[typ](l), d))
        f.write("\\end{longtable}\\endgroup\n")

def main():
    ap = argparse.ArgumentParser(description="degrees of commuting schemes from the root-theoretic formula")
    ap.add_argument('--only', nargs='*', default=None, help="compute only these types, e.g. A12 B4 G2")
    ap.add_argument('--extra', nargs='*', default=[], help="additional types, e.g. B7 C7 F4 D8 A16")
    ap.add_argument('--tex', default=None, help="write the table as a LaTeX longtable to this file")
    args = ap.parse_args()

    parse = lambda s: (s[0].upper(), int(s[1:]))
    cases = [parse(s) for s in args.only] if args.only is not None else RANGE + [parse(s) for s in args.extra]

    print("%-6s%-8s%7s%5s%18s   %s" % ("type", "g", "dim g", "N", "|W|", "deg C(g)"))
    results = []
    for typ, l in cases:
        t0 = time.time()
        d = degree(typ, l)
        check = ''
        name, idx = LIE[typ](l)
        print("%-6s%-8s%7d%5d%18d   %d%s   [%.0fs]" % (typ + str(l), "%s_%d" % (name, idx), DIM_G[typ](l),
              NUM_ROOTS[typ](l) // 2, WEYL_ORDER[typ](l), d, check, time.time() - t0), flush=True)
        results.append((typ, l, d))
    if args.tex:
        write_tex(results, args.tex)
        print("LaTeX table written to", args.tex)


if __name__ == '__main__':
    main()
